A Vision for Online Verification-Validation

Today's programmers face a false choice between creating software that is extensible and software that is correct. Specifically, dynamic languages permit software that is richly extensible (via dynamic code loading, dynamic object extension, and various forms of reflection), and today's programmers exploit this flexibility to "bring their own language features" to enrich extensible languages (e.g., by using common JavaScript libraries). Meanwhile, such library-based language extensions generally lack enforcement of their abstractions, leading to programming errors that are complex to avoid and predict. To offer verification for this extensible world, we propose online verification-validation (OVV), which consists of language and VM design that enables a "phaseless" approach to program analysis, in contrast to the standard static-dynamic phase distinction. Phaseless analysis freely interposes abstract interpretation with concrete execution, allowing analyses to use dynamic (concrete) information to prove universal (abstract) properties about future execution. In this paper, we present a conceptual overview of OVV through a motivating example program that uses a hypothetical database library. We present a generic semantics for OVV, and an extension to this semantics that offers a simple gradual type system for the database library primitives. The result of instantiating this gradual type system in an OVV setting is a checker that can progressively type successive continuations of the program until a continuation is fully verified. To evaluate the proposed vision of OVV for this example, we implement the VM semantics (in Rust), and show that this design permits progressive typing in this manner.

==> example.js <==
const undeffun = () => undefined
const openDb = undeffun
const filterDb = undeffun
const joinDb = undeffun

let authors     = openDb("authors.csv")
let authorsUS   = filterDb(authors, (author) =>
                           author.citizenship === "US")
let books       = openDb("books.csv")
let authbooksUS = joinDb(authorsUS, "name",
                         books, "author")

